Collective long-range particle correlations in proton-proton and proton-nucleus collisions at the LHC with the CMS detector

Measurements of two-particle angular correlations of inclusive charged particles as well as identified strange hadron in pp and pPb collisions are presented over a wide range in pseudorapidity and full azimuth. The data were collected using the CMS detector at the LHC, with nucleon-nucleon center-of-mass energy of 5.02 TeV for pPb collisions and 5, 7, 13 TeV for pp collisions. The results are compared to semi-peripheral PbPb collision data at center-of-mass energy of 2.76 TeV, covering similar charged-particle multiplicity ranges of the events. For high-multiplicity pp and pPb events, a clear particle species dependence of $v_2$ is observed for $p_{T} \lesssim 2$ GeV/c. When divided by the number of constituent quarks and compared at the same transverse kinetic energy per quark, a universal scaling over a broad range of particle transverse kinetic energy has been observed. For high-multiplicity pp collisions at 13 TeV, the $v_2$ values obtained for inclusive charged particles with two-, four- and six-particle correlations are found to be comparable within uncertainties. These measurements provide strong evidence for the collective nature of the long-range correlations observed in pp collisions.

==> macros/pPb_PbPb_v2v3.C <==
#include "TF1.h"
#include "TH1.h"
#include "TFile.h"
#include "TGraph.h"
#include "TGraphErrors.h"
#include "TMultiGraph.h"
#include "TCanvas.h"
#include "TPad.h"
#include "TLegend.h"
#include "TLatex.h"
#include "TLine.h"

#include <vector>

void pPb_PbPb_v2v3()
{
    bool perisub = false;
    
    double syst_pPb = 0.039;
    
    double v3pT[9] = {0.4,0.7,1.2,1.7,2.2,2.7,3.4,4.4,5.4};
    double v3[9] = {0.007967,0.01847,0.03296,0.04499,0.05292,0.05687,0.05463,0.03489,0.02015};
    double v3e[9] = {0.00018,0.00016,0.00025,0.00038,0.00056,0.00084,0.00096,0.0016,0.0026};
    
    double v2pT[9] = {0.4,0.7,1.2,1.7,2.2,2.7,3.4,4.4,5.4};
    double v2[9] = {0.03578,0.06115,0.09462,0.1205,0.1393,0.1505,0.1575,0.1559,0.1492};
    double v2e[9] = {5.8e-05,5e-05,7.8e-5,0.00012,0.00017,0.00026,0.00031,0.00052,0.00084};
    
    double v3pTPbPb[9] = {0.4,0.7,1.2,1.7,2.2,2.7,3.4,4.4,5.4};
    double v3PbPb[9] = {0.009848,0.02206,0.04254,0.05562,0.05814,0.05818,0.06394,0.0345,-0.01597};
    double v3PbPbe[9] = {0.00066,0.00066,0.0012,0.002,0.0033,0.0051,0.0061,0.011,0.019};
    
    double v2pTPbPb[9] = {0.4,0.7,1.2,1.7,2.2,2.7,3.4,4.4,5.4};
    double v2PbPb[9] = {0.05099,0.09618,0.1482,0.1775,0.1884,0.1904,0.1832,0.1566,0.1426};
    double v2PbPbe[9] = {0.00016,0.00017,0.00028,0.00047,0.0008,0.0012,0.0015,0.0028,0.0047};
    
    double ATLASv2pT[11] = {0.4929,0.6934,0.8937,1.094,1.377,1.778,2.217,2.719,3.392,4.408,5.718};
    double ATLASv2[11] = {0.039102,0.052848,0.067113,0.076448,0.091152,0.10767,0.12082,0.12607,0.12318,0.11128,0.079858};
    double ATLASv2e[11] = {0.00037445,0.00045045,0.00054346,0.00065429,0.00060717,0.00085586,0.0010624,0.0016093,0.0018255,0.003551,0.005122};
    double ATLASv2syst[11] = {0.00048833,0.00063765,0.00078788,0.00090419,0.0010891,0.0013076,0.0015331,0.0017289,0.0028277,0.0040216,0.0061236};
    
    if(perisub) //v2 values after perisub
    {
        double v2pT[9] = {0.4,0.7,1.2,1.7,2.2,2.7,3.4,4.4,5.4};
        double v2[9] = {0.0295,0.05148,0.08051,0.1009,0.116,0.119,0.1237,0.1109,0.0879};
        double v2e[9] = {0.00029,0.00022,0.00037,0.00056,0.00086,0.0013,0.0015,0.003,0.0048};
    }
    
    TGraphErrors* v2plot = new TGraphErrors(9,v2pT,v2,0,v2e);
    TGraphErrors* v3plot = new TGraphErrors(9,v3pT,v3,0,v3e);
    v2plot->SetMarkerSize(1.7);
    v3plot->SetMarkerSize(1.7);
    v2plot->SetMarkerColor(4);
    v3plot->SetMarkerColor(2);
    v2plot->SetLineColor(4);
    v3plot->SetLineColor(2);
    v2plot->SetMarkerStyle(21);

    TGraphErrors* v2plotPbPb = new TGraphErrors(9,v2pTPbPb,v2PbPb,0,v2PbPbe);
    TGraphErrors* v3plotPbPb = new TGraphErrors(9,v3pTPbPb,v3PbPb,0,v3PbPbe);
    v2plotPbPb->SetMarkerSize(1.7);
    v3plotPbPb->SetMarkerSize(1.7);
    v2plotPbPb->SetMarkerColor(4);
    v3plotPbPb->SetMarkerColor(2);
    v2plotPbPb->SetLineColor(4);
    v3plotPbPb->SetLineColor(2);
    v2plotPbPb->SetMarkerStyle(21);
    
    TGraphErrors* v2plotATLAS = new TGraphErrors(11,ATLASv2pT,ATLASv2,0,ATLASv2e);
    v2plotATLAS->SetMarkerSize(1.7);
    v2plotATLAS->SetMarkerColor(4);
    v2plotATLAS->SetMarkerStyle(21);
    
    gStyle->SetOptTitle(0);
    gStyle->SetOptStat(0);
    gStyle->SetErrorX(0.0001);
    
    TH1D* hist = new TH1D("hist","",10,0,6);
    hist->SetLineWidth(0);
    hist->GetXaxis()->CenterTitle(1);
    hist->GetYaxis()->CenterTitle(1);
    hist->SetXTitle("p_{T} (GeV/c)");
    hist->SetYTitle("v_{n}{2, |#Delta#eta|>2}");
    hist->GetXaxis()->SetTitleSize(hist->GetXaxis()->GetTitleSize()*1.4);
    hist->GetYaxis()->SetTitleSize(hist->GetYaxis()->GetTitleSize()*1.6);
    hist->GetXaxis()->SetTitleOffset(hist->GetXaxis()->GetTitleOffset()*0.75);
    hist->GetYaxis()->SetTitleOffset(hist->GetYaxis()->GetTitleOffset()*0.6);
    hist->GetXaxis()->SetLabelSize(hist->GetXaxis()->GetLabelSize()*1.1);
    hist->GetYaxis()->SetLabelSize(hist->GetYaxis()->GetLabelSize()*1.1);
    hist->SetMinimum(-0.025);
    hist->SetMaximum(0.26);
    
    TH1D* hist2 = new TH1D("hist2","",10,0,6);
    hist2->SetLineWidth(0);
    hist2->GetXaxis()->CenterTitle(1);
    hist2->GetYaxis()->CenterTitle(1);
    //hist2->GetYaxis()->SetTitleOffset(2);
    hist2->SetXTitle("p_{T} (GeV/c)");
    hist2->SetYTitle("v_{n}{2, |#Delta#eta|>2}");
    hist2->GetXaxis()->SetTitleSize(hist2->GetXaxis()->GetTitleSize()*1.4);
    hist2->GetYaxis()->SetTitleSize(hist2->GetYaxis()->GetTitleSize()*1.6);
    hist2->GetXaxis()->SetTitleOffset(hist2->GetXaxis()->GetTitleOffset()*0.75);
    hist2->GetYaxis()->SetTitleOffset(hist2->GetYaxis()->GetTitleOffset()*0.6);
    hist2->GetXaxis()->SetLabelSize(hist2->GetXaxis()->GetLabelSize()*1.1);
    hist2->GetYaxis()->SetLabelSize(hist2->GetYaxis()->GetLabelSize()*1.1);
    hist2->SetMinimum(-0.025);
    hist2->SetMaximum(0.26);
    
    TCanvas *c1 = new TCanvas("c1","c1",1,1,550,480);
    
    TCanvas *c2 = new TCanvas("c2","c2",1,1,550,480);
    c2->SetTopMargin(0.02);
    c2->SetRightMargin(0.008);
    c2->SetLeftMargin(0.15);
    c2->SetBottomMargin(0.13);
    hist->Draw();
    
    for(int i=0;i<9;i++)
    {
        double xh,yh,xhsub,yhsub;
        v3plotPbPb->GetPoint(i,xh,yh);
        //C32ppsubscale->GetPoint(i,xhsub,yhsub);
        double yherr,yhsuberr;
        
        yherr = fabs(yh)*syst_pPb;
        //yhsuberr = fabs(yhsub)*sqrt(percent0*percent0+percentppsub3*percentppsub3);
        
        box = new TBox(xh-0.12,yh-yherr,xh+0.12,yh+yherr);
        box->SetFillColorAlpha(kGray+2,0.3);
        box->SetFillStyle(1001);
        box->SetLineWidth(0);
        box->Draw("SAME");
    }
    
    for(int i=0;i<9;i++)
    {
        double xh,yh,xhsub,yhsub;
        v2plotPbPb->GetPoint(i,xh,yh);
        //C32ppsubscale->GetPoint(i,xhsub,yhsub);
        double yherr,yhsuberr;
        
        yherr = fabs(yh)*syst_pPb;
        //yhsuberr = fabs(yhsub)*sqrt(percent0*percent0+percentppsub3*percentppsub3);
        
        box = new TBox(xh-0.12,yh-yherr,xh+0.12,yh+yherr);
        box->SetFillColorAlpha(kGray+2,0.3);
        box->SetFillStyle(1001);
        box->SetLineWidth(0);
        box->Draw("SAME");
    }

    
    v2plotPbPb->Draw("PSAME");
    v3plotPbPb->Draw("PSAME");
    
    //pad[2]->cd();
    c1->cd();
    c1->SetTopMargin(0.02);
    c1->SetRightMargin(0.008);
    c1->SetLeftMargin(0.15);
    c1->SetBottomMargin(0.13);
    hist2->Draw();
    
    for(int i=0;i<9;i++)
    {
        double xh,yh,xhsub,yhsub;
        v2plot->GetPoint(i,xh,yh);
        //C22ppsub->GetPoint(i,xhsub,yhsub);
        double yherr,yhsuberr;
        
        yherr = fabs(yh)*syst_pPb;
        //yhsuberr = fabs(yhsub)*sqrt(percent0*percent0+percentppsub*percentppsub);
        
        box = new TBox(xh-0.12,yh-yherr,xh+0.12,yh+yherr);
        box->SetFillColorAlpha(kGray+2,0.3);
        box->SetFillStyle(1001);
        box->SetLineWidth(0);
        box->Draw("SAME");
    }
    
    for(int i=0;i<9;i++)
    {
        double xh,yh,xhsub,yhsub;
        v3plot->GetPoint(i,xh,yh);
        //C22ppsub->GetPoint(i,xhsub,yhsub);
        double yherr,yhsuberr;
        
        yherr = fabs(yh)*syst_pPb;
        //yhsuberr = fabs(yhsub)*sqrt(percent0*percent0+percentppsub*percentppsub);
        
        box = new TBox(xh-0.12,yh-yherr,xh+0.12,yh+yherr);
        box->SetFillColorAlpha(kGray+2,0.3);
        box->SetFillStyle(1001);
        box->SetLineWidth(0);
        box->Draw("SAME");
    }
    
    for(int i=0;i<11;i++)
    {
        double xh,yh,xhsub,yhsub;
        v2plotATLAS->GetPoint(i,xh,yh);
        //C22ppsub->GetPoint(i,xhsub,yhsub);
        double yherr,yhsuberr;
        
        yherr = ATLASv2syst[i];
        //yhsuberr = fabs(yhsub)*sqrt(percent0*percent0+percentppsub*percentppsub);
        
        box = new TBox(xh-0.06,yh-yherr,xh+0.06,yh+yherr);
        box->SetFillColorAlpha(kBlue+2,0.3);
        box->SetFillStyle(1001);
        box->SetLineWidth(0);
        //box->Draw("SAME");
    }
    
    v2plot->Draw("PSAME");
    v3plot->Draw("PSAME");
    //v2plotATLAS->Draw("PSAME");
    
    TLatex *tex= new TLatex();
    tex->SetTextFont(42);
    tex->SetNDC();
    
    TLatex *tex2= new TLatex();
    tex2->SetTextFont(42);
    tex2->SetNDC();
    
    TLegend* leg1 = new TLegend(0.14,0.59,0.37,0.81);
    leg1->SetFillColor(10);
    leg1->SetFillStyle(0);
    leg1->SetBorderSize(0.035);
    leg1->SetTextFont(42);
    leg1->SetTextSize(0.045);
    //    leg1->SetHeader("IP-glasma, b=0, #eta/s=0.18 (Very preliminary)");
    //    leg1->AddEntry(v2plot,"CMS v_{2} data, 185 #leq N_{trk}^{offline} < 220","p");
    //    leg1->AddEntry(v2_ip_cQ,"Eccentric proton","l");
    //    leg1->AddEntry(v2_ip_round,"Round proton","l");
    
    TLegend* leg11 = new TLegend(0.16,0.64,0.5,0.8);
    leg11->SetFillColor(10);
    leg11->SetFillStyle(0);
    leg11->SetBorderSize(0.035);
    leg11->SetTextFont(42);
    leg11->SetTextSize(0.06);
    leg11->AddEntry(v2plot,"v_{2}","p");
    leg11->AddEntry(v3plot,"v_{3}","p");
    
    TLegend* leg2 = new TLegend(0.6,0.52,0.88,0.64);
    leg2->SetFillColor(10);
    leg2->SetFillStyle(0);
    leg2->SetBorderSize(0.035);
    leg2->SetTextFont(42);
    leg2->SetTextSize(0.045);
    //leg2->AddEntry(C32ppscale,"No sub.","p");
    //leg2->AddEntry(C32ppsubscale,"Low mult. sub.","p");
    
    c1->cd();
    leg11->Draw();
    tex->DrawLatex(0.18,0.9,"CMS pPb #sqrt{s_{NN}} = 5.02 TeV");
    tex->DrawLatex(0.18,0.83,"185 #leq N_{trk} < 220");
    //    tex->DrawLatex(0.21,0.81,"185 #leq N_{trk}^{offline} < 220, N_{trk}^{offline} < 20 Sub.");
    //tex->DrawLatex(0.62,0.25,"0.3 < p_{T} < 3 GeV/c");
     
    TBox* box = new TBox(0.06,0.125,1.6,0.14);
    box->SetFillColor(kWhite);
//    box->Draw("F");

    c2->cd();
    leg11->Draw();
    tex->DrawLatex(0.18,0.9,"CMS PbPb #sqrt{s_{NN}} = 2.76 TeV");
    tex->DrawLatex(0.18,0.83,"185 #leq N_{trk} < 220");
    //tex->DrawLatex(0.57,0.29,"|#Delta#eta| > 2");
    //    tex->DrawLatex(0.21,0.81,"185 #leq N_{trk}^{offline} < 220");
    //tex->DrawLatex(0.57,0.23,"0.3 < p_{T} < 3 GeV/c");
    //tex->DrawLatex(0.62,0.25,"0.3 < p_{T} < 3 GeV/c");
    
    c1->Print("pPb_PbPb_v2.pdf");
    c2->Print("pPb_PbPb_v3.pdf");
    //c1->Print("pPb_v2_120_150_theory_IpcQBozekSS.gif");
    //c1->Print("pPb_v2_120_150_theory_IpcQBozekSS.png");
    //    c2->Print("pPb_v3_185_220_theory_IpBozek.pdf");
    //    c2->Print("pPb_v3_185_220_theory_IpBozek.gif");
    
    /*
     c1->Print("pPb_v2_185_220_theory_noecc.pdf");
     c1->Print("pPb_v2_185_220_theory_noecc.gif");
     c2->Print("pPb_v3_185_220_theory_noecc.pdf");
     c2->Print("pPb_v3_185_220_theory_noecc.gif");
     */
}


==> macros/pp_pPb_PbPb_v2vspt.C <==
#include "TF1.h"
#include "TH1.h"
#include "TFile.h"
#include "TGraph.h"
#include "TGraphErrors.h"
#include "TMultiGraph.h"
#include "TCanvas.h"
#include "TPad.h"
#include "TLegend.h"
#include "TLatex.h"
#include "TLine.h"

#include <vector>

void pp_pPb_PbPb_v2vspt()
{
    bool perisub = true;
    
    double syst_pPb = 0.039;
    
    double v2pT[9] = {0.4,0.7,1.2,1.7,2.2,2.7,3.4,4.4,5.4};
    double v2[9] = {0.03421,0.05947,0.09341,0.1193,0.1385,0.1498,0.1612,0.1622,0.1636};
    double v2e[9] = {7.6e-5,6.9e-5,0.00011,0.00016,0.00025,0.00036,0.00042,0.0007,0.0011};
    
    double v2pTPbPb[9] = {0.4,0.7,1.2,1.7,2.2,2.7,3.4,4.4,5.4};
    double v2PbPb[9] = {0.04742,0.08948,0.1383,0.1637,0.1778,0.1776,0.1728,0.1606,0.1521};
    double v2PbPbe[9] = {0.00025,0.00025,0.00043,0.00074,0.0012,0.0018,0.0022,0.0041,0.0071};
    
    if(perisub) //v2 values after perisub
    {
        double v2pT[9] = {0.4,0.7,1.2,1.7,2.2,2.7,3.4,4.4,5.4};
        double v2[9] = {0.0295,0.05148,0.08051,0.1009,0.116,0.119,0.1237,0.1109,0.0879};
        double v2e[9] = {0.00029,0.00022,0.00037,0.00056,0.00086,0.0013,0.0015,0.003,0.0048};
        
        double v2pTPbPb[9] = {0.4,0.7,1.2,1.7,2.2,2.7,3.4,4.4,5.4};
        double v2PbPb[9] = {0.04482,0.08578,0.132,0.1513,0.1556,0.1579,0.131,0.09842,0.08346};
        double v2PbPbe[9] = {0.00059,0.00056,0.00097,0.0016,0.0024,0.0036,0.0045,0.0093,0.016};
    }
    
    TFile* file[4];
    
    TFile* file[0] = TFile::Open("13TeV_v2_vspt.root");
    TFile* file[1] = TFile::Open("7TeV_v2_vspt.root");
    TFile* file[2] = TFile::Open("5TeV_v2_vspt.root");
    
    TGraphErrors* v2pp13 = (TGraphErrors*)file[0]->Get("hadronv2_GplusPP");
    
    TGraphErrors* v2pp7 = (TGraphErrors*)file[1]->Get("hadronv2_GplusPP");
    
    TGraphErrors* v2pp5 = (TGraphErrors*)file[2]->Get("hadronv2_GplusPP");
    
    if(perisub)
    {
        TGraphErrors* v2pp13 = (TGraphErrors*)file[0]->Get("hadronv2sub_GplusPP");
        TGraphErrors* v2pp7 = (TGraphErrors*)file[1]->Get("hadronv2sub_GplusPP");
        TGraphErrors* v2pp5 = (TGraphErrors*)file[2]->Get("hadronv2sub_GplusPP");
    }
    
    
    
    TH1D* hist1 = new TH1D("hist","",60,0,6);
    hist1->SetLineWidth(0);
    hist1->SetLineStyle(9);
    hist1->GetXaxis()->CenterTitle(1);
    hist1->GetYaxis()->CenterTitle(1);
    hist1->SetXTitle("p_{T} (GeV/c)");
    hist1->SetYTitle("v_{2}^{sub}{2}");
    hist1->GetXaxis()->SetTitleSize(hist1->GetXaxis()->GetTitleSize()*1.4);
    hist1->GetYaxis()->SetTitleSize(hist1->GetYaxis()->GetTitleSize()*1.4);
    hist1->GetXaxis()->SetTitleOffset(hist1->GetXaxis()->GetTitleOffset()*0.7);
    hist1->GetYaxis()->SetTitleOffset(hist1->GetYaxis()->GetTitleOffset()*0.85);
    hist1->GetXaxis()->SetLabelSize(hist1->GetXaxis()->GetLabelSize()*1.2);
    hist1->GetYaxis()->SetLabelSize(hist1->GetYaxis()->GetLabelSize()*1.2);
    hist1->SetMinimum(-0.007);
    hist1->SetMaximum(0.164);

    v2pp13->SetMarkerColor(2);
    v2pp13->SetMarkerSize(1.4);
    v2pp13->SetLineColor(2);
    v2pp13->SetLineWidth(1);
    
    //v2pp7->SetMarkerColor(kGreen+2);
    v2pp7->SetMarkerStyle(28);
    v2pp7->SetMarkerSize(1.4);
    //v2pp7->SetLineColor(8);
    v2pp7->SetLineWidth(1);
    
    //v2pp5->SetMarkerColor(6);
    v2pp5->SetMarkerStyle(27);
    v2pp5->SetMarkerSize(1.4);
    //v2pp5->SetLineColor(6);
    v2pp5->SetLineWidth(1);
    
    TGraphErrors* v2plot = new TGraphErrors(9,v2pT,v2,0,v2e);
    TGraphErrors* v2plotPbPb = new TGraphErrors(9,v2pTPbPb,v2PbPb,0,v2PbPbe);
    
    v2plot->SetMarkerColor(2);
    v2plot->SetMarkerSize(1.4);
    v2plot->SetLineColor(2);
    v2plot->SetLineWidth(1);
    
    v2plotPbPb->SetMarkerColor(2);
    v2plotPbPb->SetMarkerSize(1.4);
    v2plotPbPb->SetLineColor(2);
    v2plotPbPb->SetLineWidth(1);
    
    gStyle->SetOptTitle(0);
    gStyle->SetOptStat(0);
    gStyle->SetErrorX(0.0001);
    
    TCanvas *cSum2 = new TCanvas("cSum2", "cSum2",0,45,1250,500);
    gStyle->SetOptStat(0);
    gStyle->SetOptTitle(0);
    cSum2->Range(0,0,1,1);
    cSum2->SetFillColor(0);
    cSum2->SetBorderMode(0);
    cSum2->SetBorderSize(10);
    cSum2->SetTickx(1);
    cSum2->SetTicky(1);
    cSum2->SetLeftMargin(0.15);
    cSum2->SetRightMargin(0.06);
    cSum2->SetTopMargin(0.08);
    cSum2->SetBottomMargin(0.15);
    cSum2->SetFrameFillStyle(0);
    cSum2->SetFrameLineStyle(0);
    cSum2->SetFrameBorderMode(0);
    cSum2->SetFrameBorderSize(10);
    
    //pp data
    TPad *p_2_0 = new TPad("p_2_0", "p_2_0",0,0,0.37,0.9914872);
    p_2_0->Draw();
    p_2_0->cd();
    p_2_0->Range(-67.64706,-0.02141679,350,0.1214285);
    p_2_0->SetFillColor(0);
    p_2_0->SetBorderMode(0);
    p_2_0->SetBorderSize(2);
    p_2_0->SetTickx(1);
    p_2_0->SetTicky(1);
    p_2_0->SetLeftMargin(0.15);
    p_2_0->SetRightMargin(0);
    p_2_0->SetTopMargin(0.05);
    p_2_0->SetBottomMargin(0.15);
    p_2_0->SetFrameFillStyle(0);
    p_2_0->SetFrameLineStyle(0);
    p_2_0->SetFrameBorderMode(0);
    p_2_0->SetFrameFillStyle(0);
    p_2_0->SetFrameLineStyle(0);
    p_2_0->SetFrameBorderMode(0);
    
    TH2D *frame_cent = new TH2D("frame_cent","",1,-0.1,5.99,1,1e-05,0.205);
    frame_cent->SetStats(0);
    frame_cent->SetLineStyle(0);
    frame_cent->SetMarkerStyle(20);
    frame_cent->SetMarkerSize(0.6);
    frame_cent->GetXaxis()->SetTitle("p_{T} (GeV/c)");
    frame_cent->GetXaxis()->CenterTitle(true);
    frame_cent->GetXaxis()->SetNdivisions(505);
    frame_cent->GetXaxis()->SetLabelFont(42);
    frame_cent->GetXaxis()->SetLabelSize(0.055);
    frame_cent->GetXaxis()->SetLabelOffset(0.014);
    frame_cent->GetXaxis()->SetTitleSize(0.06);
    frame_cent->GetXaxis()->SetTitleOffset(1.2);
    frame_cent->GetXaxis()->SetTitleFont(42);
    frame_cent->GetYaxis()->SetTitle("v_{2}^{sub}{2}");
    frame_cent->GetYaxis()->CenterTitle(true);
    frame_cent->GetYaxis()->SetNdivisions(503);
    frame_cent->GetYaxis()->SetLabelFont(42);
    frame_cent->GetYaxis()->SetLabelOffset(0.008);
    frame_cent->GetYaxis()->SetLabelSize(0.055);
    frame_cent->GetYaxis()->SetTitleSize(0.07);
    frame_cent->GetYaxis()->SetTitleOffset(1.05);
    frame_cent->GetYaxis()->SetTitleFont(42);
    frame_cent->GetZaxis()->SetNdivisions(505);
    frame_cent->GetZaxis()->SetLabelFont(42);
    frame_cent->GetZaxis()->SetLabelSize(0.07);
    frame_cent->GetZaxis()->SetTitleSize(0.065);
    frame_cent->GetZaxis()->SetTitleOffset(1.1);
    frame_cent->GetZaxis()->SetTitleFont(42);
    frame_cent->Draw("");

    double percent85 = 0.05;
    double percentsub0 = 0.086;
    double percentsub22 = 0.127;
    double percentsub36 = 0.19;
    double percentsub46 = 0.367;
    
    for(int i=0;i<7;i++)
    {
        double xh,yh,xhsub,yhsub;
        v2pp13->GetPoint(i,xh,yh);
        double yherr,yhsuberr;
        
        yherr = fabs(yh)*sqrt(percent85*percent85+percentsub0*percentsub0);
        //yhsuberr = fabs(yhsub)*subpercent90;
        
        box = new TBox(xh-0.13,yh-yherr,xh+0.13,yh+yherr);
        box->SetFillColorAlpha(kGray+2,0.3);
        box->SetFillStyle(1001);
        box->SetLineWidth(0);
        box->Draw("SAME");
    }
    for(int i=7;i<9;i++)
    {
        double xh,yh,xhsub,yhsub;
        v2pp13->GetPoint(i,xh,yh);
        double yherr,yhsuberr;
        
        yherr = fabs(yh)*sqrt(percent85*percent85+percentsub22*percentsub22);
        //yhsuberr = fabs(yhsub)*subpercent90;
        
        box = new TBox(xh-0.13,yh-yherr,xh+0.13,yh+yherr);
        box->SetFillColorAlpha(kGray+2,0.3);
        box->SetFillStyle(1001);
        box->SetLineWidth(0);
        box->Draw("SAME");
    }
    for(int i=9;i<10;i++)
    {
        double xh,yh,xhsub,yhsub;
        v2pp13->GetPoint(i,xh,yh);
        double yherr,yhsuberr;
        
        yherr = fabs(yh)*sqrt(percent85*percent85+percentsub36*percentsub36);
        //yhsuberr = fabs(yhsub)*subpercent90;
        
        box = new TBox(xh-0.13,yh-yherr,xh+0.13,yh+yherr);
        box->SetFillColorAlpha(kGray+2,0.3);
        box->SetFillStyle(1001);
        box->SetLineWidth(0);
        box->Draw("SAME");
    }
    for(int i=10;i<11;i++)
    {
        double xh,yh,xhsub,yhsub;
        v2pp13->GetPoint(i,xh,yh);
        double yherr,yhsuberr;
        
        yherr = fabs(yh)*sqrt(percent85*percent85+percentsub46*percentsub46);
        //yhsuberr = fabs(yhsub)*subpercent90;
        
        box = new TBox(xh-0.13,yh-yherr,xh+0.13,yh+yherr);
        box->SetFillColorAlpha(kGray+2,0.3);
        box->SetFillStyle(1001);
        box->SetLineWidth(0);
        box->Draw("SAME");
    }

    
    v2pp13->Draw("PESAME");
    v2pp5->Draw("PESAME");
    v2pp7->Draw("PESAME");
    
    TLatex *   tex = new TLatex();
    tex->SetNDC();
    tex->SetTextAlign(13);
    tex->SetTextFont(43);
    tex->SetTextSize(25);
    tex->SetLineWidth(2);
    tex->SetTextSize(tex->GetTextSize()*1.2);
    //tex->DrawLatex(0.21,0.915,"pp #sqrt{s} = 13 TeV");
    tex->DrawLatex(0.37,0.26,"105 #leq N_{trk}^{offline} < 150");
    //tex->DrawLatex(0.47,0.755,"minus");
    //tex->DrawLatex(0.47,0.7,"10 #leq N_{trk}^{offline} < 20");
    //tex->DrawLatex(0.47,0.625,"0.3 < p_{T}^{assoc} < 3.0 GeV/c");
    //tex->DrawLatex(0.47,0.55,"|#Delta#eta| > 2");
    tex->SetTextSize(tex->GetTextSize()/1.2);
    tex->DrawLatex(0.15,0.995,"CMS");
    
    TLegend* leg1 = new TLegend(0.18,0.7,0.5,0.92);
    leg1->SetFillColor(10);
    leg1->SetFillStyle(0);
    leg1->SetBorderSize(0.035);
    leg1->SetTextFont(42);
    leg1->SetTextSize(0.055);
    leg1->AddEntry(v2pp13,"pp #sqrt{s} = 13 TeV","p");
    leg1->AddEntry(v2pp7,"pp #sqrt{s} = 7 TeV","p");
    leg1->AddEntry(v2pp5,"pp #sqrt{s} = 5 TeV","p");
    
    leg1->Draw();
    
    p_2_0->Modified();
    cSum2->cd();
    
    //pPb data
    TPad *p_0_0 = new TPad("p_0_0", "p_0_0",0.685,0.0,1.0,0.9914872);
    p_0_0->Draw();
    p_0_0->cd();
    p_0_0->Range(-5,-0.02141679,353.5859,0.1214285);
    p_0_0->SetFillColor(0);
    p_0_0->SetBorderMode(0);
    p_0_0->SetBorderSize(2);
    p_0_0->SetTickx(1);
    p_0_0->SetTicky(1);
    p_0_0->SetLeftMargin(0);
    p_0_0->SetRightMargin(0.0);
    p_0_0->SetTopMargin(0.05);
    p_0_0->SetBottomMargin(0.15);
    p_0_0->SetFrameFillStyle(0);
    p_0_0->SetFrameLineStyle(0);
    p_0_0->SetFrameBorderMode(0);
    p_0_0->SetFrameFillStyle(0);
    p_0_0->SetFrameLineStyle(0);
    p_0_0->SetFrameBorderMode(0);
    
    TH2D *frame_cent = new TH2D("frame_cent","",1,-0.1,5.99,1,1e-05,0.205);
    frame_cent->SetStats(0);
    frame_cent->SetLineStyle(0);
    frame_cent->SetMarkerStyle(20);
    frame_cent->SetMarkerSize(0.6);
    frame_cent->GetXaxis()->SetTitle("p_{T} (GeV/c)");
    frame_cent->GetXaxis()->CenterTitle(true);
    frame_cent->GetXaxis()->SetNdivisions(505);
    frame_cent->GetXaxis()->SetLabelFont(42);
    frame_cent->GetXaxis()->SetLabelSize(0.065);
    frame_cent->GetXaxis()->SetTitleSize(0.07);
    frame_cent->GetXaxis()->SetTitleOffset(1.);
    frame_cent->GetXaxis()->SetTitleFont(42);
    frame_cent->GetYaxis()->SetTitle("v_{2}");
    frame_cent->GetYaxis()->CenterTitle(true);
    frame_cent->GetYaxis()->SetNdivisions(503);
    frame_cent->GetYaxis()->SetLabelFont(42);
    frame_cent->GetYaxis()->SetLabelOffset(0.008);
    frame_cent->GetYaxis()->SetLabelSize(0.05);
    frame_cent->GetYaxis()->SetTitleSize(0.075);
    frame_cent->GetYaxis()->SetTitleOffset(1.3);
    frame_cent->GetYaxis()->SetTitleFont(42);
    frame_cent->GetZaxis()->SetNdivisions(505);
    frame_cent->GetZaxis()->SetLabelFont(42);
    frame_cent->GetZaxis()->SetLabelSize(0.07);
    frame_cent->GetZaxis()->SetTitleSize(0.06);
    frame_cent->GetZaxis()->SetTitleOffset(1.1);
    frame_cent->GetZaxis()->SetTitleFont(42);
    frame_cent->Draw("");
    
    for(int i=0;i<9;i++)
    {
        double xh,yh,xhsub,yhsub;
        v2plotPbPb->GetPoint(i,xh,yh);
        //C32ppsubscale->GetPoint(i,xhsub,yhsub);
        double yherr,yhsuberr;
        
        yherr = fabs(yh)*syst_pPb;
        //yhsuberr = fabs(yhsub)*sqrt(percent0*percent0+percentppsub3*percentppsub3);
        
        box = new TBox(xh-0.12,yh-yherr,xh+0.12,yh+yherr);
        box->SetFillColorAlpha(kGray+2,0.3);
        box->SetFillStyle(1001);
        box->SetLineWidth(0);
        box->Draw("SAME");
    }
    
    v2plotPbPb->Draw("PESAME");
    
    TLatex *   tex = new TLatex();
    tex->SetNDC();
    tex->SetTextAlign(13);
    tex->SetTextFont(43);
    tex->SetTextSize(25);
    tex->SetLineWidth(2);
    tex->SetTextSize(tex->GetTextSize()*1.2);
    //tex->DrawLatex(0.07,0.915,"PbPb #sqrt{s_{NN}} = 2.76 TeV");
    tex->DrawLatex(0.38,0.26,"120 #leq N_{trk}^{offline} < 150");
    //tex->DrawLatex(0.38,0.295,"0.3 < p_{T}^{assoc} < 3.0 GeV/c");
    //tex->DrawLatex(0.38,0.22,"|#Delta#eta| > 2");
 
    TLegend* leg1 = new TLegend(0.02,0.7,0.5,0.92);
    leg1->SetFillColor(10);
    leg1->SetFillStyle(0);
    leg1->SetBorderSize(0.035);
    leg1->SetTextFont(42);
    leg1->SetTextSize(0.075);
    leg1->AddEntry(v2pp13,"PbPb #sqrt{s_{NN}} = 2.76 TeV","p");
    leg1->AddEntry(v2pp7," "," ");
    leg1->AddEntry(v2pp5," "," ");

    leg1->Draw();
    
    p_0_0->Modified();
    cSum2->cd();

    //PbPb data
    p_1_0 = new TPad("p_1_0", "p_1_0",0.37,0,0.6855,0.9914872);
    p_1_0->Draw();
    p_1_0->cd();
    p_1_0->Range(-67.64706,-0.02141679,350,0.1214285);
    p_1_0->SetFillColor(0);
    p_1_0->SetBorderMode(0);
    p_1_0->SetBorderSize(2);
    p_1_0->SetTickx(1);
    p_1_0->SetTicky(1);
    p_1_0->SetLeftMargin(0.0);
    p_1_0->SetRightMargin(0);
    p_1_0->SetTopMargin(0.05);
    p_1_0->SetBottomMargin(0.15);
    p_1_0->SetFrameFillStyle(0);
    p_1_0->SetFrameLineStyle(0);
    p_1_0->SetFrameBorderMode(0);
    p_1_0->SetFrameFillStyle(0);
    p_1_0->SetFrameLineStyle(0);
    p_1_0->SetFrameBorderMode(0);
    
    TH2D *frame_cent = new TH2D("frame_cent","",1,-0.1,5.99,1,1e-05,0.205);
    frame_cent->SetStats(0);
    frame_cent->SetLineStyle(0);
    frame_cent->SetMarkerStyle(20);
    frame_cent->SetMarkerSize(0.6);
    frame_cent->GetXaxis()->SetTitle("p_{T} (GeV/c)");
    frame_cent->GetXaxis()->CenterTitle(true);
    frame_cent->GetXaxis()->SetNdivisions(505);
    frame_cent->GetXaxis()->SetLabelFont(42);
    frame_cent->GetXaxis()->SetLabelSize(0.065);
    frame_cent->GetXaxis()->SetTitleSize(0.07);
    frame_cent->GetXaxis()->SetTitleOffset(1.);
    frame_cent->GetXaxis()->SetTitleFont(42);
    frame_cent->GetYaxis()->SetTitle("v_{2}");
    frame_cent->GetYaxis()->CenterTitle(true);
    frame_cent->GetYaxis()->SetNdivisions(503);
    frame_cent->GetYaxis()->SetLabelFont(42);
    frame_cent->GetYaxis()->SetLabelOffset(0.008);
    frame_cent->GetYaxis()->SetLabelSize(0.05);
    frame_cent->GetYaxis()->SetTitleSize(0.065);
    frame_cent->GetYaxis()->SetTitleOffset(1.3);
    frame_cent->GetYaxis()->SetTitleFont(42);
    frame_cent->GetZaxis()->SetNdivisions(505);
    frame_cent->GetZaxis()->SetLabelFont(42);
    frame_cent->GetZaxis()->SetLabelSize(0.07);
    frame_cent->GetZaxis()->SetTitleSize(0.06);
    frame_cent->GetZaxis()->SetTitleOffset(1.1);
    frame_cent->GetZaxis()->SetTitleFont(42);
    frame_cent->Draw("");
    
    for(int i=0;i<9;i++)
    {
        double xh,yh,xhsub,yhsub;
        v2plot->GetPoint(i,xh,yh);
        //C32ppsubscale->GetPoint(i,xhsub,yhsub);
        double yherr,yhsuberr;
        
        yherr = fabs(yh)*syst_pPb;
        //yhsuberr = fabs(yhsub)*sqrt(percent0*percent0+percentppsub3*percentppsub3);
        
        box = new TBox(xh-0.12,yh-yherr,xh+0.12,yh+yherr);
        box->SetFillColorAlpha(kGray+2,0.3);
        box->SetFillStyle(1001);
        box->SetLineWidth(0);
        box->Draw("SAME");
    }
    
    v2plot->Draw("PSAME");
    
    TLatex *   tex = new TLatex();
    tex->SetNDC();
    tex->SetTextAlign(13);
    tex->SetTextFont(43);
    tex->SetTextSize(25);
    tex->SetLineWidth(2);
    tex->SetTextSize(tex->GetTextSize()*1.2);
    //tex->DrawLatex(0.07,0.915,"PbPb #sqrt{s_{NN}} = 2.76 TeV");
    tex->DrawLatex(0.38,0.26,"120 #leq N_{trk}^{offline} < 150");
    //tex->DrawLatex(0.38,0.295,"0.3 < p_{T}^{assoc} < 3.0 GeV/c");
    //tex->DrawLatex(0.38,0.22,"|#Delta#eta| > 2");
    
    TLegend* leg1 = new TLegend(0.02,0.7,0.5,0.92);
    leg1->SetFillColor(10);
    leg1->SetFillStyle(0);
    leg1->SetBorderSize(0.035);
    leg1->SetTextFont(42);
    leg1->SetTextSize(0.075);
    leg1->AddEntry(v2pp13,"pPb #sqrt{s_{NN}} = 5.02 TeV","p");
    leg1->AddEntry(v2pp7," "," ");
    leg1->AddEntry(v2pp5," "," ");
    
    leg1->Draw();
    
    p_0_0->Modified();
    cSum2->cd();

}

